Linear bounds and restricted moments in Waring's problem

We prove $G(k) < 6.873k$ for every positive integer $k$ and $\limsup_{k \to \infty} G(k)/k \le 6.87205868$. For eighth and ninth powers we obtain $G(8) \le 38$ and $G(9) \le 44$. We estimate moments of Weyl sums over integers with marked prime factors by bounding the sum of squared large values on each fibre of a power map. Vinogradov's mean value theorem and arithmetic van der Corput transformations control the resulting Gram matrices. For $k = 2^j$, $j \ge 3$, we obtain $G_1(k) = 4k$ and compute the density of the represented integers for a range of smaller numbers of summands. At the same linear threshold as for $G(k)$, the roots can be squarefree with a common number of prime factors. A reciprocal exponent sum of $6.873$ suffices to represent all large integers by mixed powers. In particular, the number of consecutive exponents needed, starting at $k$, has order $k$. For large $k$ we obtain $\min_{1 \le n \le P} \|\alpha n^k\| \le P^{-1/(12.04k)}$ uniformly for real $\alpha$. Finally, $\gg A^{0.91709477}$ integers up to $A$ have a growing number of representations by three positive cubes with distinct squarefree roots. The full weighted Hooley-Manin asymptotic would give lower density greater than $0.09521$ for sums of three positive cubes.

==> anc/LICENSE <==
Copyright 2026 Morley Davidson.

The author's manuscripts, including their LaTeX sources and PDFs, historical
drafts, and original expository text are licensed under Creative Commons
Attribution 4.0 International (CC BY 4.0). See LICENSES/CC-BY-4.0.txt.

Original software, including Lean formalizations, Python programs and their
accompanying numerical certificate data, is licensed under the Apache License,
Version 2.0. See LICENSES/Apache-2.0.txt.

Third-party material retains its own license and notices. In particular, see
lean/NOTICE.txt, lean/LICENSE-Mathlib-Apache-2.0.txt, and the MIT No Attribution
license and provenance in lean/Waring/External/GafniTao/.


==> anc/LICENSES/Apache-2.0.txt <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/LICENSES/CC-BY-4.0.txt <==
Attribution 4.0 International

=======================================================================

Creative Commons Corporation ("Creative Commons") is not a law firm and
does not provide legal services or legal advice. Distribution of
Creative Commons public licenses does not create a lawyer-client or
other relationship. Creative Commons makes its licenses and related
information available on an "as-is" basis. Creative Commons gives no
warranties regarding its licenses, any material licensed under their
terms and conditions, or any related information. Creative Commons
disclaims all liability for damages resulting from their use to the
fullest extent possible.

Using Creative Commons Public Licenses

Creative Commons public licenses provide a standard set of terms and
conditions that creators and other rights holders may use to share
original works of authorship and other material subject to copyright
and certain other rights specified in the public license below. The
following considerations are for informational purposes only, are not
exhaustive, and do not form part of our licenses.

     Considerations for licensors: Our public licenses are
     intended for use by those authorized to give the public
     permission to use material in ways otherwise restricted by
     copyright and certain other rights. Our licenses are
     irrevocable. Licensors should read and understand the terms
     and conditions of the license they choose before applying it.
     Licensors should also secure all rights necessary before
     applying our licenses so that the public can reuse the
     material as expected. Licensors should clearly mark any
     material not subject to the license. This includes other CC-
     licensed material, or material used under an exception or
     limitation to copyright. More considerations for licensors:
    wiki.creativecommons.org/Considerations_for_licensors

     Considerations for the public: By using one of our public
     licenses, a licensor grants the public permission to use the
     licensed material under specified terms and conditions. If
     the licensor's permission is not necessary for any reason--for
     example, because of any applicable exception or limitation to
     copyright--then that use is not regulated by the license. Our
     licenses grant only permissions under copyright and certain
     other rights that a licensor has authority to grant. Use of
     the licensed material may still be restricted for other
     reasons, including because others have copyright or other
     rights in the material. A licensor may make special requests,
     such as asking that all changes be marked or described.
     Although not required by our licenses, you are encouraged to
     respect those requests where reasonable. More considerations
     for the public:
    wiki.creativecommons.org/Considerations_for_licensees

=======================================================================

Creative Commons Attribution 4.0 International Public License

By exercising the Licensed Rights (defined below), You accept and agree
to be bound by the terms and conditions of this Creative Commons
Attribution 4.0 International Public License ("Public License"). To the
extent this Public License may be interpreted as a contract, You are
granted the Licensed Rights in consideration of Your acceptance of
these terms and conditions, and the Licensor grants You such rights in
consideration of benefits the Licensor receives from making the
Licensed Material available under these terms and conditions.


Section 1 -- Definitions.

  a. Adapted Material means material subject to Copyright and Similar
     Rights that is derived from or based upon the Licensed Material
     and in which the Licensed Material is translated, altered,
     arranged, transformed, or otherwise modified in a manner requiring
     permission under the Copyright and Similar Rights held by the
     Licensor. For purposes of this Public License, where the Licensed
     Material is a musical work, performance, or sound recording,
     Adapted Material is always produced where the Licensed Material is
     synched in timed relation with a moving image.

  b. Adapter's License means the license You apply to Your Copyright
     and Similar Rights in Your contributions to Adapted Material in
     accordance with the terms and conditions of this Public License.

  c. Copyright and Similar Rights means copyright and/or similar rights
     closely related to copyright including, without limitation,
     performance, broadcast, sound recording, and Sui Generis Database
     Rights, without regard to how the rights are labeled or
     categorized. For purposes of this Public License, the rights
     specified in Section 2(b)(1)-(2) are not Copyright and Similar
     Rights.

  d. Effective Technological Measures means those measures that, in the
     absence of proper authority, may not be circumvented under laws
     fulfilling obligations under Article 11 of the WIPO Copyright
     Treaty adopted on December 20, 1996, and/or similar international
     agreements.

  e. Exceptions and Limitations means fair use, fair dealing, and/or
     any other exception or limitation to Copyright and Similar Rights
     that applies to Your use of the Licensed Material.

  f. Licensed Material means the artistic or literary work, database,
     or other material to which the Licensor applied this Public
     License.

  g. Licensed Rights means the rights granted to You subject to the
     terms and conditions of this Public License, which are limited to
     all Copyright and Similar Rights that apply to Your use of the
     Licensed Material and that the Licensor has authority to license.

  h. Licensor means the individual(s) or entity(ies) granting rights
     under this Public License.

  i. Share means to provide material to the public by any means or
     process that requires permission under the Licensed Rights, such
     as reproduction, public display, public performance, distribution,
     dissemination, communication, or importation, and to make material
     available to the public including in ways that members of the
     public may access the material from a place and at a time
     individually chosen by them.

  j. Sui Generis Database Rights means rights other than copyright
     resulting from Directive 96/9/EC of the European Parliament and of
     the Council of 11 March 1996 on the legal protection of databases,
     as amended and/or succeeded, as well as other essentially
     equivalent rights anywhere in the world.

  k. You means the individual or entity exercising the Licensed Rights
     under this Public License. Your has a corresponding meaning.


Section 2 -- Scope.

  a. License grant.

       1. Subject to the terms and conditions of this Public License,
          the Licensor hereby grants You a worldwide, royalty-free,
          non-sublicensable, non-exclusive, irrevocable license to
          exercise the Licensed Rights in the Licensed Material to:

            a. reproduce and Share the Licensed Material, in whole or
               in part; and

            b. produce, reproduce, and Share Adapted Material.

       2. Exceptions and Limitations. For the avoidance of doubt, where
          Exceptions and Limitations apply to Your use, this Public
          License does not apply, and You do not need to comply with
          its terms and conditions.

       3. Term. The term of this Public License is specified in Section
          6(a).

       4. Media and formats; technical modifications allowed. The
          Licensor authorizes You to exercise the Licensed Rights in
          all media and formats whether now known or hereafter created,
          and to make technical modifications necessary to do so. The
          Licensor waives and/or agrees not to assert any right or
          authority to forbid You from making technical modifications
          necessary to exercise the Licensed Rights, including
          technical modifications necessary to circumvent Effective
          Technological Measures. For purposes of this Public License,
          simply making modifications authorized by this Section 2(a)
          (4) never produces Adapted Material.

       5. Downstream recipients.

            a. Offer from the Licensor -- Licensed Material. Every
               recipient of the Licensed Material automatically
               receives an offer from the Licensor to exercise the
               Licensed Rights under the terms and conditions of this
               Public License.

            b. No downstream restrictions. You may not offer or impose
               any additional or different terms or conditions on, or
               apply any Effective Technological Measures to, the
               Licensed Material if doing so restricts exercise of the
               Licensed Rights by any recipient of the Licensed
               Material.

       6. No endorsement. Nothing in this Public License constitutes or
          may be construed as permission to assert or imply that You
          are, or that Your use of the Licensed Material is, connected
          with, or sponsored, endorsed, or granted official status by,
          the Licensor or others designated to receive attribution as
          provided in Section 3(a)(1)(A)(i).

  b. Other rights.

       1. Moral rights, such as the right of integrity, are not
          licensed under this Public License, nor are publicity,
          privacy, and/or other similar personality rights; however, to
          the extent possible, the Licensor waives and/or agrees not to
          assert any such rights held by the Licensor to the limited
          extent necessary to allow You to exercise the Licensed
          Rights, but not otherwise.

       2. Patent and trademark rights are not licensed under this
          Public License.

       3. To the extent possible, the Licensor waives any right to
          collect royalties from You for the exercise of the Licensed
          Rights, whether directly or through a collecting society
          under any voluntary or waivable statutory or compulsory
          licensing scheme. In all other cases the Licensor expressly
          reserves any right to collect such royalties.


Section 3 -- License Conditions.

Your exercise of the Licensed Rights is expressly made subject to the
following conditions.

  a. Attribution.

       1. If You Share the Licensed Material (including in modified
          form), You must:

            a. retain the following if it is supplied by the Licensor
               with the Licensed Material:

                 i. identification of the creator(s) of the Licensed
                    Material and any others designated to receive
                    attribution, in any reasonable manner requested by
                    the Licensor (including by pseudonym if
                    designated);

                ii. a copyright notice;

               iii. a notice that refers to this Public License;

                iv. a notice that refers to the disclaimer of
                    warranties;

                 v. a URI or hyperlink to the Licensed Material to the
                    extent reasonably practicable;

            b. indicate if You modified the Licensed Material and
               retain an indication of any previous modifications; and

            c. indicate the Licensed Material is licensed under this
               Public License, and include the text of, or the URI or
               hyperlink to, this Public License.

       2. You may satisfy the conditions in Section 3(a)(1) in any
          reasonable manner based on the medium, means, and context in
          which You Share the Licensed Material. For example, it may be
          reasonable to satisfy the conditions by providing a URI or
          hyperlink to a resource that includes the required
          information.

       3. If requested by the Licensor, You must remove any of the
          information required by Section 3(a)(1)(A) to the extent
          reasonably practicable.

       4. If You Share Adapted Material You produce, the Adapter's
          License You apply must not prevent recipients of the Adapted
          Material from complying with this Public License.


Section 4 -- Sui Generis Database Rights.

Where the Licensed Rights include Sui Generis Database Rights that
apply to Your use of the Licensed Material:

  a. for the avoidance of doubt, Section 2(a)(1) grants You the right
     to extract, reuse, reproduce, and Share all or a substantial
     portion of the contents of the database;

  b. if You include all or a substantial portion of the database
     contents in a database in which You have Sui Generis Database
     Rights, then the database in which You have Sui Generis Database
     Rights (but not its individual contents) is Adapted Material; and

  c. You must comply with the conditions in Section 3(a) if You Share
     all or a substantial portion of the contents of the database.

For the avoidance of doubt, this Section 4 supplements and does not
replace Your obligations under this Public License where the Licensed
Rights include other Copyright and Similar Rights.


Section 5 -- Disclaimer of Warranties and Limitation of Liability.

  a. UNLESS OTHERWISE SEPARATELY UNDERTAKEN BY THE LICENSOR, TO THE
     EXTENT POSSIBLE, THE LICENSOR OFFERS THE LICENSED MATERIAL AS-IS
     AND AS-AVAILABLE, AND MAKES NO REPRESENTATIONS OR WARRANTIES OF
     ANY KIND CONCERNING THE LICENSED MATERIAL, WHETHER EXPRESS,
     IMPLIED, STATUTORY, OR OTHER. THIS INCLUDES, WITHOUT LIMITATION,
     WARRANTIES OF TITLE, MERCHANTABILITY, FITNESS FOR A PARTICULAR
     PURPOSE, NON-INFRINGEMENT, ABSENCE OF LATENT OR OTHER DEFECTS,
     ACCURACY, OR THE PRESENCE OR ABSENCE OF ERRORS, WHETHER OR NOT
     KNOWN OR DISCOVERABLE. WHERE DISCLAIMERS OF WARRANTIES ARE NOT
     ALLOWED IN FULL OR IN PART, THIS DISCLAIMER MAY NOT APPLY TO YOU.

  b. TO THE EXTENT POSSIBLE, IN NO EVENT WILL THE LICENSOR BE LIABLE
     TO YOU ON ANY LEGAL THEORY (INCLUDING, WITHOUT LIMITATION,
     NEGLIGENCE) OR OTHERWISE FOR ANY DIRECT, SPECIAL, INDIRECT,
     INCIDENTAL, CONSEQUENTIAL, PUNITIVE, EXEMPLARY, OR OTHER LOSSES,
     COSTS, EXPENSES, OR DAMAGES ARISING OUT OF THIS PUBLIC LICENSE OR
     USE OF THE LICENSED MATERIAL, EVEN IF THE LICENSOR HAS BEEN
     ADVISED OF THE POSSIBILITY OF SUCH LOSSES, COSTS, EXPENSES, OR
     DAMAGES. WHERE A LIMITATION OF LIABILITY IS NOT ALLOWED IN FULL OR
     IN PART, THIS LIMITATION MAY NOT APPLY TO YOU.

  c. The disclaimer of warranties and limitation of liability provided
     above shall be interpreted in a manner that, to the extent
     possible, most closely approximates an absolute disclaimer and
     waiver of all liability.


Section 6 -- Term and Termination.

  a. This Public License applies for the term of the Copyright and
     Similar Rights licensed here. However, if You fail to comply with
     this Public License, then Your rights under this Public License
     terminate automatically.

  b. Where Your right to use the Licensed Material has terminated under
     Section 6(a), it reinstates:

       1. automatically as of the date the violation is cured, provided
          it is cured within 30 days of Your discovery of the
          violation; or

       2. upon express reinstatement by the Licensor.

     For the avoidance of doubt, this Section 6(b) does not affect any
     right the Licensor may have to seek remedies for Your violations
     of this Public License.

  c. For the avoidance of doubt, the Licensor may also offer the
     Licensed Material under separate terms or conditions or stop
     distributing the Licensed Material at any time; however, doing so
     will not terminate this Public License.

  d. Sections 1, 5, 6, 7, and 8 survive termination of this Public
     License.


Section 7 -- Other Terms and Conditions.

  a. The Licensor shall not be bound by any additional or different
     terms or conditions communicated by You unless expressly agreed.

  b. Any arrangements, understandings, or agreements regarding the
     Licensed Material not stated herein are separate from and
     independent of the terms and conditions of this Public License.


Section 8 -- Interpretation.

  a. For the avoidance of doubt, this Public License does not, and
     shall not be interpreted to, reduce, limit, restrict, or impose
     conditions on any use of the Licensed Material that could lawfully
     be made without permission under this Public License.

  b. To the extent possible, if any provision of this Public License is
     deemed unenforceable, it shall be automatically reformed to the
     minimum extent necessary to make it enforceable. If the provision
     cannot be reformed, it shall be severed from this Public License
     without affecting the enforceability of the remaining terms and
     conditions.

  c. No term or condition of this Public License will be waived and no
     failure to comply consented to unless expressly agreed to by the
     Licensor.

  d. Nothing in this Public License constitutes or may be interpreted
     as a limitation upon, or waiver of, any privileges and immunities
     that apply to the Licensor or You, including from the legal
     processes of any jurisdiction or authority.


=======================================================================

Creative Commons is not a party to its public
licenses. Notwithstanding, Creative Commons may elect to apply one of
its public licenses to material it publishes and in those instances
will be considered the “Licensor.” The text of the Creative Commons
public licenses is dedicated to the public domain under the CC0 Public
Domain Dedication. Except for the limited purpose of indicating that
material is shared under a Creative Commons public license or as
otherwise permitted by the Creative Commons policies published at
creativecommons.org/policies, Creative Commons does not authorize the
use of the trademark "Creative Commons" or any other trademark or logo
of Creative Commons without its prior written consent including,
without limitation, in connection with any unauthorized modifications
to any of its public licenses or any other arrangements,
understandings, or agreements concerning use of licensed material. For
the avoidance of doubt, this paragraph does not form part of the
public licenses.

Creative Commons may be contacted at creativecommons.org.



==> anc/classical/README.md <==
# Numerical certificates for the classical Waring bounds

The programs in this directory accompany M. Davidson, *Linear bounds and restricted moments in Waring’s problem*. Run them with Python 3.10 or newer from this directory. They use the Python standard library. Comparisons, rational exponents, conductor endpoints and final enclosures use integer arithmetic or `fractions.Fraction`. Decimal values in the output are for display.

| Command | Verified numerical statement |
| --- | --- |
| `python small_verify.py` | Publishes each positive minor-arc margin for the bounds at degrees 8 through 20. |
| `python linear_verify.py` | The elementary conductor menu supplies an upper coefficient below 6.919 for all degrees. |
| `python dual_verify.py` | Arithmetic exponent pairs supply an upper coefficient below 6.874 for all degrees. The same coefficient permits one extra unrestricted summand at every degree at least 21. |
| `python uniform_verify.py` | The sharper local Fourier transform gives a uniform coefficient below 6.873, with the additional summand for every degree at least 21. |
| `python asymptotic_verify.py` | The limiting arithmetic exponent-pair menu has coefficient at most 34360293397827451/5000000000000000, strictly below 6.873. |

The three compressed JSON files are data inputs. The corresponding `*-check.txt` files contain the results of a run. The asymptotic program generates its finite menu directly. No floating-point search or optimization package is required to validate a certificate.

## Small degrees

In `small_witness.json.gz` the seed arrays give the permissible mean-value exponents `lambda` for even orders 6, 8, ... in order, from the tables in R. C. Vaughan and T. D. Wooley, *Acta Arith.* **94** (2000), 203–285. The fourth-moment excess is `k-2`. Each subsequent seed excess is `lambda + k - order`. The loss-free smooth orders at degrees 8–16 are those of T. D. Wooley, *Acta Arith.* **176** (2016), 241–247, Table 2. For degrees 17–20 the terminal zero-excess orders follow by the ordinary minor-arc criterion proved in the manuscript. The checker verifies its strict inequalities.

Each certificate row stores the output order, the comparison order, the upper shortening parameter, the amplitude exponent and the resulting permissible excess. The certificate fields `shift` and `room` specify the difference between the upper and lower shortening parameters and the strict Gram margin above twice the amplitude exponent. The verifier interpolates the even seeds, constructs the stated rational mesh, checks conductor coverage and accepts an improved excess only after both branches of the recurrence pass. The last two tests cover minor arcs and the major-arc annulus.

## Linear coefficients

In `linear_witness.json.gz` the finite degree bands are adjacent and cover 21 through 999999999999. A list of moduli follows each pair of endpoints. A final band begins at 1000000000000 and has no upper endpoint. Moduli are in units of 1/10000. Heights have scale 10^32. Each row shortens by a factor using 99999/100000 of the certified modulus. The programs verify unions of intervals over the entire real conductor range; endpoint checks on a sampling grid alone would not suffice.

The pair-augmented witness `dual_witness.json.gz` has the same degree bands. Its rows specify either a union of classical conductor intervals or one of the words in `exponent_words.txt`. The empty word is encoded by a hyphen. To test the Taylor orders of the local phases the verifier processes the word from right to left. To compute the exponent pair and radical loss it processes the same word from left to right. The limiting verifier generates all distinct pairs through fourteen steps and checks 11776 height levels.

Logarithms are enclosed above by a rational series with a proven tail bound. The final infinite interval uses the continuous choice of height 1/(14 M²), up to a cap of size √k/8. The manuscript gives the calculus inequality bounding its contribution for every larger degree. These numerical certificates check the arithmetic deductions from the analytic estimates in the paper.

The uniform verifier uses the finite-degree witness through the band containing 180000² and builds a new depth-fourteen menu for every higher degree. In the local Fourier transform, conductor primes of exponent at most one contribute a single linear phase. After removing it, the remaining prime-power transforms survive on one residue class. Consequently the B-process preserves its input radical exponent, and every word used in the last degree band costs at most two powers of the radical after summing the initial classes.


==> anc/classical/SHA256SUMS <==
d6e36ddf43f515fd3565dd0512dba8d340ba1ebf5fbe4f4f811756d0ce19c340  README.md
39fe1a4073bdc4fe132e14eee593269c5e37ce89b24197a0a3a2516252384fe0  asymptotic-check.txt
1ec7817d0723de138d086278c05c33d50af4c5e092f6640d2b8c501a692fd796  asymptotic_verify.py
81e2641ccfd62135a7a7cd6f9263ba76026c94ab003168a1c69bbc527e627c32  dual-check.txt
1c703eed1871899161fc5fd5ccccab52ef42c3be42dfff56fe2b28a95cbefe78  dual_verify.py
608096fbb42a5f299f4abdcb855c933a8c7212f74019af5a26278d4230958203  dual_witness.json.gz
dbb105ef6931afa0628b1e13d125d796b0e1952d729ed4648c71e061bee972d2  exponent_words.txt
abc2bcfe43e350a61950f26f38bd60472f85ce9031154586813c5248a5b563ad  linear-check.txt
897312d5c5c26d7cfd32786299b6f0fe20f7014fccc6a96da5db76895aa43329  linear_verify.py
c7ff3962dcc4b09bed4cca25907735c6f6c47c150432f9c650bcdb7ca0520695  linear_witness.json.gz
32e46c42bfc4e318f19dc872ee0141d4648a4b6ccd5f96ac0f0f3a0dd62fc0bd  small-check.txt
404e4f12d8b716ab61b5f597583922aff951b77b3803fd1a3614926296dfde5f  small_verify.py
066bd3d38d63817915a255d9b98508ab25318b1e20ebd2e39ecc174cbf0aceb8  small_witness.json.gz
3f5dc8e42c46eea5082f2cb73a1e58fb4ff8883da81c05c2c8e9a18e62a447b7  uniform-check.txt
6b3ef68c9f051e9847dcdcca93b0c8fe51d424aa82b0474de945e96d58b00ab1  uniform_verify.py


==> anc/classical/asymptotic-check.txt <==
987 exponent pairs, 11776 height levels, rational ceiling 34360293397827451/5000000000000000 = 6.872058679565


==> anc/classical/asymptotic_verify.py <==
"""Limiting coefficient after arithmetic A- and B-processes, exact rationals."""
from fractions import Fraction as Q
from linear_verify import logarithm, outward, ceiling

B=10**6
T=10**32
F=300
PITCH=1000
DEPTH=14
RET=Q(99999,100000)
TAU=Q(1,14)

def exponents():
    """All pairs obtained with at most DEPTH applications of A,B."""
    half=Q(1,2)
    seen={(half,half)}; frontier=seen.copy()
    for _ in range(DEPTH):
        batch=set()
        for x,y in frontier:
            batch.add((x/(2+2*x),(x+y+1)/(2+2*x)))
            batch.add((y-half,x+half))
        frontier=batch-seen;seen|=batch
    return [(x.numerator,x.denominator,y.numerator,y.denominator)
            for x,y in seen if x]

def admissible(z,ps):
    # At amplitude z, the strict Gram threshold is 2z.
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[B+B*q*((s-r)*T-s*sigma)//(s*p*T) for p,q,r,s in ps])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T:break
        lo=ceiling(B*(j+1)*t,T)
        hi=B*min((j+1)*(T-t),j*T-t)//T
        if lo<=hi:cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def main():
    ps=exponents(); z0=Q(107,1000); z=int(T*z0);cost=Q(0);previous=B
    for i in range(30000):
        m=admissible(z,ps);assert m>=previous;previous=m
        L=Q(m,B)*RET
        if i==0: assert L>2*(1-z0)
        if m==F*B:break
        zz=z*PITCH//(1+PITCH)
        cost+=outward(2*logarithm(Q(z,zz))/L)
        z=zz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,Q(1,3),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+outward(4/(F*RET))
    C=outward(2+logarithm((1-z0)/z0)+cost)
    print(f"{len(ps)} exponent pairs, {i+1} height levels, rational ceiling {C} = {float(C):.12f}",flush=True)
    assert C<Q(6873,1000)
if __name__=='__main__':main()


==> anc/classical/dual-check.txt <==
21 33 6.520270534725841
34 54 6.568708233304602
55 88 6.633527005518917
89 142 6.707719091197411
143 228 6.787019847271055
229 366 6.815336209103934
367 587 6.833623766170418
588 940 6.848195464584928
941 1505 6.857724752655564
1506 2409 6.863414691715662
2410 3856 6.866447800239821
3857 6171 6.868363341379733
6172 9875 6.8692380519997585
9876 15801 6.869868309517895
15802 25283 6.870115305363875
25284 40454 6.8702428415003745
40455 64728 6.870200974087067
64729 103566 6.870910232950052
103567 165707 6.871002891271403
165708 265132 6.871118879652568
265133 424212 6.871314891587697
424213 678740 6.8715587654822015
678741 1085985 6.871801921778356
1085986 1737577 6.872028847159477
1737578 2780124 6.872218790312236
2780125 4448200 6.872379202522888
4448201 7117121 6.872513312340359
7117122 11387395 6.872620673217589
11387396 18219833 6.872704052448143
18219834 29151734 6.872772146241238
29151735 46642776 6.872824148898556
46642777 74628443 6.872865951677192
74628444 119405510 6.872897750463591
119405511 191048817 6.872922122195938
191048818 305678108 6.872941074456147
305678109 489084974 6.87295572574413
489084975 782535960 6.872967004924138
782535961 1252057537 6.872975391913277
1252057538 2003292060 6.872981973403903
2003292061 3205267297 6.872986859056272
3205267298 5128427676 6.8729906712588775
5128427677 8205484283 6.872993485322899
8205484284 13128774854 6.87299561808911
13128774855 21006039768 6.872997237953032
21006039769 33609663630 6.872998471176759
33609663631 53775461809 6.872999400405826
53775461810 86040738896 6.873000098701517
86040738897 137665182235 6.873000576325428
137665182236 220264291577 6.873000971497245
220264291578 352422866524 6.873001266055903
352422866525 563876586440 6.873001475487946
563876586441 902202538305 6.873001639159347
902202538306 999999999999 6.873000892419627
All degrees 68735277367378707/10000000000000000 large degrees 68735277367378707/10000000000000000 limiting 34367151011182301/5000000000000000
With one extra summand at k>=21 68735277367388707/10000000000000000


==> anc/classical/dual_verify.py <==
"""Exact finite-degree checks for the arithmetic exponent-pair improvement."""
from fractions import Fraction as Q
from pathlib import Path
from math import isqrt
import gzip,json
import linear_verify as V

def noproblem(coeff):
    a,b=coeff
    assert a or b
    return not a or (-b)%a or (-b)//a<21

def parameters(word):
    h=Q(1,2); x=y=D=h
    for op in word:
        if op=='A':x,y,D=x/(2+2*x),(x+y+1)/(2+2*x),max(h,(D+1)/2)
        else:
            assert op=='B';x,y,D=y-h,x+h,D+1+y-h
    # The fraction e/d is the model phase exponent. Each operation on a
    # sum uses the last letter first. Test the possible exceptional k.
    d=(0,1);e=(1,0)
    for op in reversed(word):
        a=(e[0]-d[0],e[1]-d[1])
        assert all(noproblem(t) for t in (d,e,a)),word
        if op=='A':e=a
        else:d=a
    a=(e[0]-d[0],e[1]-d[1])
    assert all(noproblem(t) for t in (d,e,a)),word
    return x,y,1+D

def pair_ok(z,m,K,row,theta=None):
    x,y,c=row
    t=Q(m,V.B*K) if theta is None else theta
    return 1-y+x-x*Q(m,V.B)-c*t>=Q(V.ceiling(20001*z,10000),V.T)

WORDS=Path(__file__).with_name('exponent_words.txt').read_text().split()
PAIRS=[parameters(w.replace('-','')) for w in WORDS]

def ztop(K):
    z=max([V.ZO]+[min(Q(107,1000),
            (1-y-x-2*c/K)/(2*(1-x-c/K))-Q(1,1000))
          for x,y,c in PAIRS if x+c/K<1])
    return max(V.ZO,Q(int(100000*z),100000))

def run(band):
    K,J,entries=band
    z0=ztop(K);z=int(z0*V.T)
    assert V.Q(entries[0][0],V.B)*V.RETENTION>2*(1-z0)
    c=min(Q(7,20),Q(21,10*isqrt(K)))
    target=c/(J*(V.logarithm(Q(J))+Q(81,10)))
    cost=Q(0);past=V.B
    for m,index in entries:
        assert past<=m<V.B*K;past=m
        assert (V.covered(z,m,K) if index<0 else pair_ok(z,m,K,PAIRS[index]))
        L=V.RETENTION*Q(m,V.B)
        if 2*Q(z,V.T)/L<target:
            return V.outward(2+V.logarithm((1-z0)/z0)+cost-2/L+c+Q(6,K))
        zz=V.next_height(z)
        cost+=V.outward(2*V.logarithm(Q(z,zz))/L)
        z=zz
    raise ValueError(K)

def infinite(K,rows):
    assert isqrt(K)**2==K
    z0=Q(107,1000);z=int(z0*V.T);past=V.B;cost=Q(0)
    l=V.TAIL_START;tau=Q(1,14)
    theta=Q(1,8*isqrt(K))
    for i,(m,index) in enumerate(rows):
        assert m>=past;past=m
        if index<0:
            assert V.covered(z,m,K,theta.numerator,theta.denominator)
        else:
            assert pair_ok(z,m,K,PAIRS[index],theta)
        L=V.RETENTION*Q(m,V.B)
        if i==0: assert L>2*(1-z0)
        if i+1==len(rows):break
        zz=V.next_height(z)
        cost+=V.outward(2*V.logarithm(Q(z,zz))/L);z=zz
    assert m==l*V.B and Q(z,V.T)*l**2>tau
    h=Q(3,2);b=h+Q(1,l)
    assert 2*tau*h*b<min(1/(h+Q(2,l))-b/64,1-1/h-theta,(h-1)*l-b/64)
    cost+=V.outward(2*V.logarithm(Q(z,V.T)*l**2/tau)/(l*V.RETENTION))
    cost+=V.outward(4/(l*V.RETENTION))
    C=V.outward(2+V.logarithm((1-z0)/z0)+cost)
    X=64*tau/V.RETENTION*(V.logarithm(Q(K))+Q(81,10))
    assert X>8 and K>=10**8
    return V.outward(C+16*V.logarithm(X)/(isqrt(K)*V.RETENTION)+Q(16,isqrt(K))+Q(6,K)),C

def main():
    p=Path(__file__).with_name('dual_witness.json.gz')
    with gzip.open(p,'rt') as f:w=json.load(f)
    end=20;upper=Q(137,20);with_one=Q(137,20)
    for row in w['finite']:
        k,j,_=row;assert k==end+1
        c=run(row);upper=max(upper,c);with_one=max(with_one,c+Q(1,k));end=j
        print(k,j,float(c),flush=True)
    K,rows=w['infinite'];assert K==end+1
    last,asym=infinite(K,rows);upper=max(upper,last);with_one=max(with_one,last+Q(1,K))
    print('All degrees',upper,'large degrees',last,'limiting',asym)
    print('With one extra summand at k>=21',with_one)
    assert upper<Q(6874,1000) and with_one<Q(6874,1000)
if __name__=='__main__':main()


==> anc/classical/exponent_words.txt <==
A
AA
AAA
AAAA
AABA
AAAAA
AAABA
AABAA
AABAB
AAAAAA
AAABAA
AAABAB
AABAAA
AABABA
AAAAAAA
AAABAAA
AAABABA
AABAAAA
AABAABA
AABABAA
AAAAAAAA
AAABAAAA
AAABAABA
AAABABAA
AABAAAAA
AABAAABA
AABAABAA
AABAABAB
AABABAAA
AABABABA
AAAAAAAAA
AAABAAAAA
AAABAAABA
AAABAABAA
AAABAABAB
AAABABAAA
AAABABABA
AABAAAAAA
AABAAABAA
AABAABAAA
AABAABABA
AABABAAAA
AABABAABA
AABABABAA
AABABABAB
AAABAAAAAA
AAABAAABAA
AAABAAABAB
AAABAABAAA
AAABAABABA
AAABABAAAA
AAABABAABA
AAABABABAA
AAABABABAB
AABAAAAAAA
AABAAABAAA
AABAABAAAA
AABAABAABA
AABAABABAA
AABABAAAAA
AABABAABAA
AABABAABAB
AABABABAAA
AABABABABA
AAABAAAAAAA
AAABAAABAAA
AAABAAABABA
AAABAABAAAA
AAABAABAABA
AAABAABABAA
AAABABAAAAA
AAABABAABAA
AAABABAABAB
AAABABABAAA
AAABABABABA
AABAAAAAAAA
AABAAABAAAA
AABAAABAABA
AABAABAAAAA
AABAABAAABA
AABAABAABAA
AABAABAABAB
AABAABABAAA
AABAABABABA
AABABAAAAAA
AABABAABAAA
AABABAABABA
AABABABAAAA
AABABABAABA
AABABABABAA
AAABAAAAAAAA
AAABAAABAAAA
AAABAAABAABA
AAABAAABABAA
AAABAABAAAAA
AAABAABAABAA
AAABAABAABAB
AAABAABABAAA
AAABAABABABA
AAABABAAAAAA
AAABABAABAAA
AAABABAABABA
AAABABABAAAA
AAABABABAABA
AAABABABABAA
AABAAAAAAAAA
AABAAABAAAAA
AABAAABAABAA
AABAAABAABAB
AABAABAAAAAA
AABAABAAABAA
AABAABAABAAA
AABAABAABABA
AABAABABAAAA
AABAABABAABA
AABAABABABAA
AABAABABABAB
AABABAAAAAAA
AABABAABAAAA
AABABAABAABA
AABABAABABAA
AABABABAAAAA
AABABABAABAA
AABABABAABAB
AABABABABAAA
AABABABABABA
AAABAAAAAAAAA
AAABAAABAAAAA
AAABAAABAAABA
AAABAAABAABAA
AAABAAABAABAB
AAABAAABABAAA
AAABAAABABABA
AAABAABAAAAAA
AAABAABAABAAA
AAABAABAABABA
AAABAABABAAAA
AAABAABABAABA
AAABAABABABAA
AAABAABABABAB
AAABABAAAAAAA
AAABABAABAAAA
AAABABAABAABA
AAABABAABABAA
AAABABABAAAAA
AAABABABAABAB
AAABABABABAAA
AAABABABABABA
AABAAABAAAAAA
AABAAABAAABAA
AABAAABAABAAA
AABAAABAABABA
AABAABAAAAAAA
AABAABAAABAAA
AABAABAABAAAA
AABAABAABAABA
AABAABAABABAA
AABAABABAAAAA
AABAABABAABAA
AABAABABAABAB
AABAABABABAAA
AABAABABABABA
AABABAAAAAAAA
AABABAABAAAAA
AABABAABAAABA
AABABAABAABAA
AABABAABAABAB
AABABAABABAAA
AABABAABABABA
AABABABAAAAAA
AABABABAABAAA
AABABABAABABA
AABABABABAAAA
AABABABABAABA
AABABABABABAA
AABABABABABAB
AAAABAAAAAAAAA
AAAABAAABABAAA
AAAABAAABABABA
AAAABAABABAABA
AAABAAABAAAAAA
AAABAAABAAABAA
AAABAAABAAABAB
AAABAAABAABAAA
AAABAAABAABABA
AAABAAABABAAAA
AAABAAABABABAA
AAABAAABABABAB
AAABAABAAAAAAA
AAABAABAABAAAA
AAABAABAABAABA
AAABAABAABABAA
AAABAABABAAAAA
AAABAABABAABAA
AAABAABABAABAB
AAABAABABABAAA
AAABAABABABABA
AAABABAAAAAAAA
AAABABAABAAAAA
AAABABAABAAABA
AAABABAABAABAB
AAABABAABABAAA
AAABABAABABABA
AAABABABAAAAAA
AAABABABAABAAA
AAABABABAABABA
AAABABABABAAAA
AAABABABABAABA
AAABABABABABAA
AAABABABABABAB
AABAAABAAAAAAA
AABAAABAAABABA
AABAAABAABAAAA
AABAAABAABABAA
AABAABAAAAAAAA
AABAABAAABAAAA
AABAABAAABAABA
AABAABAABAAAAA
AABAABAABAABAA
AABAABAABAABAB
AABAABAABABAAA
AABAABAABABABA
AABAABABAAAAAA
AABAABABAABAAA
AABAABABAABABA
AABAABABABAAAA
AABAABABABAABA
AABAABABABABAA
AABABAABAAAAAA
AABABAABAAABAA
AABABAABAAABAB
AABABAABAABAAA
AABABAABAABABA
AABABAABABAAAA
AABABAABABAABA
AABABAABABABAA
AABABAABABABAB
AABABABAAAAAAA
AABABABAABAAAA
AABABABAABAABA
AABABABAABABAA
AABABABABAAAAA
AABABABABAABAA
AABABABABAABAB
AABABABABABAAA
AABABABABABABA
AAAABAAABABAABA
AAAABAABABAABAA
AAABAAABAAAAAAA
AAABAAABAAABAAA
AAABAAABAAABABA
AAABAAABAABAABA
AAABAAABAABABAA
AAABAAABABAAAAA
AAABAAABABAABAA
AAABAAABABAABAB
AAABAAABABABAAA
AAABAAABABABABA
AAABAABAAAAAAAA
AAABAABAABAAAAA
AAABAABAABAABAB
AAABAABAABABAAA
AAABAABAABABABA
AAABAABABAAAAAA
AAABAABABAABAAA
AAABAABABAABABA
AAABAABABABAAAA
AAABAABABABAABA
AAABAABABABABAA
AAABABAABAAAAAA
AAABABAABAAABAA
AAABABAABAAABAB
AAABABAABAABAAA
AAABABAABAABABA
AAABABAABABAAAA
AAABABAABABAABA
AAABABAABABABAB
AAABABABAAAAAAA
AAABABABAABAAAA
AAABABABAABAABA
AAABABABAABABAA
AAABABABABAAAAA
AAABABABABAABAA
AAABABABABAABAB
AAABABABABABAAA
AAABABABABABABA
AABAAABAAAAAAAA
AABAAABAAABAAAA
AABAAABAAABAABA
AABAAABAAABABAA
AABAAABAABAABAA
AABAAABAABABAAA
AABAAABAABABABA
AABAAABABAAAAAA
AABAAABABAABABA
AABAAABABABAAAA
AABAABAAAAAAAAA
AABAABAAABAAABA
AABAABAAABABAAA
AABAABAABAAAAAA
AABAABAABAABAAA
AABAABAABAABABA
AABAABAABABAAAA
AABAABAABABAABA
AABAABAABABABAA
AABAABAABABABAB
AABAABABAAAAAAA
AABAABABAABAAAA
AABAABABAABAABA
AABAABABAABABAA
AABAABABABAAAAA
AABAABABABAABAA
AABAABABABAABAB
AABAABABABABAAA
AABAABABABABABA
AABABAABAAAAAAA
AABABAABAAABAAA
AABABAABAAABABA
AABABAABAABAAAA
AABABAABAABAABA
AABABAABAABABAA
AABABAABABAAAAA
AABABAABABAABAA
AABABAABABAABAB
AABABAABABABAAA
AABABAABABABABA
AABABABAAAAAAAA
AABABABAABAAAAA
AABABABAABAAABA
AABABABAABAABAA
AABABABAABAABAB
AABABABAABABAAA
AABABABAABABABA
AABABABABAAAAAA
AABABABABAABAAA
AABABABABAABABA
AABABABABABAAAA
AABABABABABAABA
AABABABABABABAA


==> anc/classical/linear-check.txt <==
21 33 6.520270534725841
34 54 6.568708233304602
55 88 6.633527005518917
89 142 6.707719091197411
143 228 6.787019847271055
229 366 6.815336209103934
367 587 6.833623766170418
588 940 6.849267787029033
941 1505 6.862570097292232
1506 2409 6.873332247785731
2410 3856 6.882366802983011
3857 6171 6.889634709893149
6172 9875 6.895515610413291
9876 15801 6.900231268231245
15802 25283 6.903961815024433
25284 40454 6.906948358911771
40455 64728 6.909301293829903
64729 103566 6.911804322229736
103567 165707 6.913247669308655
165708 265132 6.914308788281953
265133 424212 6.915113314204503
424213 678740 6.915740329545423
678741 1085985 6.9162233910826245
1085986 1737577 6.916600513672007
1737578 2780124 6.916884818759942
2780125 4448200 6.91710385419268
4448201 7117121 6.917274464628169
7117122 11387395 6.917402550220913
11387396 18219833 6.917502785907396
18219834 29151734 6.9175796625720904
29151735 46642776 6.917637500689974
46642777 74628443 6.917682760280686
74628444 119405510 6.917716650068943
119405511 191048817 6.917742556409697
191048818 305678108 6.9177623804836506
305678109 489084974 6.917777512832881
489084975 782535960 6.91778877922329
782535961 1252057537 6.917797593386881
1252057538 2003292060 6.91780428978544
2003292061 3205267297 6.917809242968311
3205267298 5128427676 6.917813003106342
5128427677 8205484283 6.9178159418083425
8205484284 13128774854 6.917818095546059
13128774855 21006039768 6.917819726244268
21006039769 33609663630 6.91782095715067
33609663631 53775461809 6.917821884677313
53775461810 86040738896 6.917822581727809
86040738897 137665182235 6.917823085170658
137665182236 220264291577 6.917823479514685
220264291578 352422866524 6.917823773217909
352422866525 563876586440 6.917823982113646
563876586441 902202538305 6.917824145353595
902202538306 999999999999 6.917823398294296
Infinite band 1000000000000 6918356527842169/1000000000000000 asymptotic 13836517986681517/2000000000000000
All degrees 6918356527842169/1000000000000000


==> anc/classical/linear_verify.py <==
"""Exact checks for the scalar moment iteration and the linear Waring estimates.

Run with Python 3. The conductors in the compressed witness are integers in
units of 1/B. Floating-point calculations are unnecessary for verification.
"""
import gzip
import json
from fractions import Fraction as Q
from math import isqrt
from pathlib import Path

B = 10000
T = 10**32
DIGITS = 10**16
TAIL_START = 120
DEGREE_CUTOFF = 200
PITCH = 400
ZTOP = 9985 * T // 100000
ZO = Q(ZTOP, T)
RETENTION = Q(99999, 100000)
FILE = Path(__file__).with_name("linear_witness.json.gz")

def ceiling(a, b):
    return -(-a // b)

def outward(x):
    return Q(ceiling(x.numerator * DIGITS, x.denominator), DIGITS)

def logarithm(x):
    """Rational upper enclosure for log(x), x>=1."""
    assert x >= 1
    if x < Q(5, 4):
        t=x-1
        return outward(t-t*t/2+t**3/3)
    n=0
    while x>=2:
        x/=2
        n+=1
    def series(u):
        y=(u-1)/(u+1)
        return 2*(sum((y**(2*j+1))/(2*j+1) for j in range(16))+
                  y**33/(33*(1-y*y)))
    return outward(n*series(Q(2)) + series(x))

def covered(z,m,K,theta_num=None,theta_den=None):
    """Inner coverage with modulus M=m/B, dyadic and Weyl intervals.
       theta=m/(BK) normally. An independent upper bound for theta can
       be passed when proving the semi-infinite band."""
    if m==B: return True
    assert B<m<B*K
    if theta_num is None:
        h,den=m,B*K
    else:
        h,den=theta_num,theta_den
    sigma=ceiling(20001*z,10000)  # sigma/T > 2 z/T.
    common=T*den
    cells=[]
    for j in range(min(40,K-2)+1):
        y=(1<<j)*sigma
        if 2*y>T or (j and h*T>den*(T-y)):break
        low=ceiling(B*(j*h*T+2*y*den),common)
        high=B*((j+2)*T-(4*y-2*sigma))//T
        if low<=high:cells.append((low,high))
    for j in range(2,min(K,DEGREE_CUTOFF)+1):
        t=min(2**(j-1),j*(j-1))*sigma
        if 2*t>T:break
        low=ceiling(B*(j+1)*(t*den+j*h*T),common)
        high=B*min((j+1)*(common-h*T-t*den),
                   j*common-j*h*T-t*den)//common
        if low<=high:cells.append((low,high))
    endpoint=B
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
        if endpoint>=m:return True
    if theta_num is not None: return False
    F=TAIL_START
    if endpoint < B*F: return False
    # For j=ceil(h U), N=e+f/F, the products are checked after
    # clearing denominators in the three Weyl inequalities.
    for e,f in ((3,2),(7,5),(4,3),(5,4),(6,5),(11,10),(21,20)):
        if e*m+f*B>f*B*K:continue
        N=e*F+f
        # W = sigma*(e/f)*(N/(fF))*M^2; units are exact.
        numer=sigma*e*N*m*m
        denom=T*f*f*F*B**2
        if numer*(e*F+2*f)*f*F*B**2*K > (
            f**2*F**2*B**2*K-N*m*m*(e*F+2*f))*denom:continue
        if numer*e*B*K > ((e-f)*B*K-e*m)*denom:continue
        if numer*f*F*B**2*K > ((e-f)*F**2*B**2*K-N*m*m)*denom:continue
        return True
    return False

def next_height(z):
    return z*PITCH//(PITCH+1)

def check_finite(band):
    K,J,ms = band
    assert 21<=K<=J
    c=min(Q(7,20),Q(21,10*isqrt(K)))
    target=c/(J*(logarithm(Q(J))+Q(81,10)))
    cost=Q(0);z=ZTOP
    assert RETENTION*Q(ms[0],B)>2*(1-ZO)
    for i,m in enumerate(ms):
        assert i==0 or m>=ms[i-1]
        assert covered(z,m,K),(K,i,z,m)
        length=RETENTION*Q(m,B)
        if 2*Q(z,T)/length < target:
            return outward(2+logarithm((1-ZO)/ZO)+cost-2/length+c+Q(6,K))
        zz=next_height(z)
        cost+=outward(2*logarithm(Q(z,zz))/length)
        z=zz
    raise ValueError(("Insufficient rows",K,J))

def check_infinite(K,ms):
    # Every k>=K: H=sqrt(k)/8, m/k<=1/(8 sqrt(K)).
    r=isqrt(K); assert r*r==K
    F=TAIL_START; tau=Q(1,14)
    z=ZTOP; cost=Q(0)
    for i,m in enumerate(ms):
        assert covered(z,m,K,1,8*r),(i,m)
        assert i==0 or ms[i-1]<=m
        length=Q(m,B)*RETENTION
        if i==0: assert length>2*(1-ZO)
        if i==len(ms)-1:break
        zz=next_height(z)
        cost+=outward(2*logarithm(Q(z,zz))/length)
        z=zz
    assert m==F*B
    assert Q(z,T)>=tau/F**2
    h=Q(3,2); b=h+Q(1,F)
    assert 2*tau*h*b < min(1/(h+Q(2,F))-b/64,
                            1-1/h-Q(1,8*r),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/tau)/(F*RETENTION))
    cost+=outward(4/(F*RETENTION))
    asym=outward(2+logarithm((1-ZO)/ZO)+cost)
    # a=ceil(16 sqrt(k)), d*=16/(sqrt(k) k(log k+8.1)).
    # The cap starts at normalized defect d_H=2tau/(RETENTION H^3).
    # d_H/d*=(64tau/RETENTION)(log k+8.1).
    # (log(C(log x+8.1)))/sqrt(x) is decreasing here.
    X=64*tau/RETENTION*(logarithm(Q(K))+Q(81,10))
    assert X>8 and K>=10**8
    clipped=outward(16*logarithm(X)/(r*RETENTION))
    total=outward(asym+clipped+Q(16,r)+Q(6,K))
    return total,asym

def main():
    with gzip.open(FILE,'rt',encoding='utf-8') as f:data=json.load(f)
    end=20;all_bounds=[Q(137,20)]
    for band in data["finite"]:
        K,J,_=band
        assert K==end+1
        val=check_finite(band)
        print(K,J,float(val),flush=True)
        all_bounds.append(val);end=J
    K,ms=data["infinite"]
    assert K==end+1
    tail,asym=check_infinite(K,ms)
    all_bounds.append(tail)
    print("Infinite band",K,tail,"asymptotic",asym)
    print("All degrees",max(all_bounds))
    assert max(all_bounds)<Q(6919,1000)
    assert asym<Q(6919,1000)
if __name__=='__main__':main()


==> anc/classical/small-check.txt <==
k= 8  s= 38  saving=12609061/600000000  rows=10
k= 9  s= 44  saving=39251/9000000  rows=13
k=10  s= 51  saving=566327/55000000  rows=17
k=11  s= 57  saving=202387/1320000000  rows=19
k=12  s= 64  saving=724894841/156000000000  rows=24
k=13  s= 70  saving=4910493/5200000000  rows=103
k=14  s= 77  saving=9098843/7500000000  rows=31
k=15  s= 83  saving=105392411/1000000000000  rows=4221
k=16  s= 90  saving=236680277/272000000000  rows=149
k=17  s= 97  saving=918951211/306000000000  rows=963
k=18  s=104  saving=36634383/9500000000  rows=1064
k=19  s=110  saving=32150719/47500000000  rows=1127
k=20  s=117  saving=21154417/15000000000  rows=1245


==> anc/classical/small_verify.py <==
"""Finite moments and mixed minor-arc tests, degrees 8 through 20."""
import gzip, json
from bisect import bisect_left
from fractions import Fraction as Q
from functools import lru_cache
from math import ceil
from pathlib import Path

CUTOFFS=(42,50,60,68,76,84,92,100,110,118,128,138,148)
@lru_cache(maxsize=None)
def conductor(k,M,sigma):
    theta=M/k+Q(1,10**6);cells=[]
    for i in range(k-1):
        a=(2**i)*sigma
        if 2*a>1 or (i>0 and theta>1-a):break
        lo=i*theta+2*a
        hi=i+2-(4*a-2*sigma)
        if lo<=hi:cells.append((lo,hi))
    endpoint=Q(1)
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    assert endpoint>M

def hull(points):
    nodes=[]
    for x,y in sorted(points):
        while len(nodes)>1:
            a,b=nodes[-2:]
            if (b[1]-a[1])*(x-b[0])<(y-b[1])*(b[0]-a[0]):break
            nodes.pop()
        nodes.append((x,y))
    return nodes

def value(nodes,x):
    j=bisect_left(nodes,(x,))
    if nodes[j][0]==x:return nodes[j][1]
    assert j>0
    (u,a),(v,b)=nodes[j-1:j+1]
    return ((v-x)*a+(x-u)*b)/(v-u)

def verify(v,seed):
    k=v['k'];a=v['a'];s=v['s'];b=s-a;w=k*(k+1)
    cutoff=CUTOFFS[k-8]
    points=[(4,Q(k-2))]+[(u,Q(t)+k-u) for u,t in zip(range(6,6+2*len(seed),2),seed)]
    if k>=17:
        u=(96,104,112,120)[k-17]
        assert cutoff-u>(w-cutoff)*dict(points)[u]
    points.append((cutoff,Q(0)))
    nodes=hull(points);g=v['grid'];r=Q(b*w,w-a)
    curve={Q(i,g):value(nodes,Q(i,g)) for i in range(4*g,ceil(r*g)+1)}
    origin=Q(v['shift']);room=Q(v['room'])
    previous=0
    for order,h,M,z,D in v['rows']:
        u,h,M,z,D=map(Q,(order,h,M,z,D))
        assert u>previous and u>=k+2 and 4<=h<u and 0<origin<M<k and z>0
        conductor(k,M,2*z+room)
        assert max(0,(1-(M-origin)/k)*curve[u-2],curve[h]-(u-h)*z)<=D<curve[u]
        curve[u]=D;previous=u
    excess=value(sorted(curve.items()),r)
    gain=Q(a,w)-(1-Q(a,w))*excess
    assert gain==Q(v['gain']) and gain>0
    annular=Q(a*cutoff,cutoff-b)
    assert cutoff>b and annular>=k+2 and s>=4*k
    print(f"k={k:2d}  s={s:3d}  saving={gain}  rows={len(v['rows'])}")
if __name__=='__main__':
    with gzip.open(Path(__file__).with_name('small_witness.json.gz'),'rt') as f:d=json.load(f)
    assert [r['k'] for r in d['certificates']]==list(range(8,21))
    for r in d['certificates']:verify(r,d['seeds'][str(r['k'])])


==> anc/classical/uniform-check.txt <==
Finite 360936198047037988953301793/52515099422500000000000000 large degrees 34363133110443391/5000000000000000 uniform with the additional summand 360936198047037988953301793/52515099422500000000000000 = 6.872998471224364


==> anc/classical/uniform_verify.py <==
"""Uniform coefficient using a finite-radical lift of the depth-fourteen menu."""
from fractions import Fraction as Q
from pathlib import Path
import gzip
import json
from asymptotic_verify import B, T, F, PITCH, RET, TAU, exponents
from linear_verify import ceiling, logarithm, outward
import dual_verify

# Up to 300, this single upper bound applies to the squarefree radical's
# exponent throughout the last degree band. Each accepted word has D<=1.
ROOT = 180000
K = ROOT**2
DEN = 8*ROOT
NUM = 1

def admissible(z, pairs):
    sigma=ceiling(200001*z,100000)
    endpoint=max([B]+[
        B+B*q*((s-r)*T*DEN-s*(sigma*DEN+2*NUM*T))//(s*p*T*DEN)
        for p,q,r,s in pairs])
    cells=[]
    for j in range(2,2*F+2):
        t=min(1<<(j-1),j*(j-1))*sigma
        if 2*t>T:break
        lo=ceiling(B*(j+1)*(t*DEN+j*NUM*T),T*DEN)
        hi=min(B*(j+1)*((T-t)*DEN-NUM*T)//(T*DEN),
               B*((j*T-t)*DEN-j*NUM*T)//(T*DEN))
        if lo<=hi:cells.append((lo,hi))
    for lo,hi in sorted(cells):
        if lo>endpoint:break
        endpoint=max(endpoint,hi)
    return min(F*B,endpoint)

def tail():
    pairs=exponents()
    # A and B act on the model exponent by unimodular integral maps of
    # sup norm at most 2. A row, or difference of rows, has coefficients
    # bounded by 2**15, hence no exceptional positive degree reaches K.
    assert K>2**15
    z0=Q(107,1000);z=int(T*z0);cost=Q(0);previous=B
    for i in range(30000):
        m=admissible(z,pairs);assert m>=previous;previous=m
        length=RET*Q(m,B)
        if i==0:assert length>2*(1-z0)
        if m==F*B:break
        zz=z*PITCH//(PITCH+1)
        cost+=outward(2*logarithm(Q(z,zz))/length);z=zz
    assert m==F*B and Q(z,T)*F**2>TAU
    h=Q(3,2);b=h+Q(1,F)
    assert 2*TAU*h*b<min(1/(h+Q(2,F))-b/64,1-1/h-Q(1,8*ROOT),(h-1)*F-b/64)
    cost+=outward(2*logarithm(Q(z,T)*F**2/TAU)/(F*RET))+outward(4/(F*RET))
    C=outward(2+logarithm((1-z0)/z0)+cost)
    X=64*TAU/RET*(logarithm(Q(K))+Q(81,10)); assert X>8
    return outward(C+16*logarithm(X)/(ROOT*RET)+Q(16,ROOT)+Q(7,K))

def main():
    with gzip.open(Path(__file__).with_name('dual_witness.json.gz'),'rt') as f:rows=json.load(f)['finite']
    previous=20;upper=Q(137,20)
    for row in rows:
        low,high,_=row;assert low==previous+1
        upper=max(upper,dual_verify.run(row)+Q(1,low));previous=high
        if high>=K-1:break
    assert previous>=K-1
    end=tail();total=max(upper,end)
    print('Finite',upper,'large degrees',end,'uniform with the additional summand',total,
          '=',float(total),flush=True)
    assert total<Q(6873,1000)

if __name__=='__main__':main()


==> anc/cubes/density_bounds.py <==
"""Rational first-moment upper bound and collision surplus for three positive cubes."""
from collections import Counter
from fractions import Fraction
from functools import lru_cache
from math import prod


@lru_cache(maxsize=None)
def residue_distribution(modulus):
    cubes = Counter(pow(x, 3, modulus) for x in range(modulus))
    pairs = Counter()
    for a, n in cubes.items():
        for b, m in cubes.items():
            pairs[(a+b) % modulus] += n*m
    triples = Counter()
    for a, n in pairs.items():
        for b, m in cubes.items():
            triples[(a+b) % modulus] += n*m
    return Counter(triples[a] for a in range(modulus))


def crt_distribution(moduli):
    groups = Counter({1: 1})
    for modulus in moduli:
        next_groups = Counter()
        for a, m in groups.items():
            for b, n in residue_distribution(modulus).items():
                next_groups[a*b] += m*n
        groups = next_groups
    return groups



def bounds(moduli):
    modulus = prod(moduli)
    denominator = 100000 * modulus**2
    upper_num = surplus_num = 0
    active = 0
    groups = crt_distribution(moduli)
    assert sum(groups.values()) == modulus
    assert sum(n*count for n, count in groups.items()) == modulus**3
    for triples, count in groups.items():
        lower = 11867 * triples
        upper = 11869 * triples
        upper_num += count * min(denominator, upper)
        j = lower // denominator
        if j >= 2:
            surplus_num += count * (j - 1) * (2 * lower - (j+2) * denominator)
            if lower > 2*denominator:
                active += count
    upper = Fraction(upper_num, denominator*modulus)
    surplus = Fraction(surplus_num, 2*denominator*modulus)
    gamma_low = Fraction(11867, 100000)
    improved = gamma_low - Fraction(42,25)*gamma_low**2 + surplus
    return upper, surplus, improved, Fraction(active,modulus)


if __name__ == "__main__":
    moduli = [729, 512, 343, 13, 19, 31, 37, 43]
    upper, surplus, improved, active = bounds(moduli)
    assert upper == Fraction(728028583078263256286286854758069,
                              6231646102240614790247825894400000)
    print("Upper density:", upper, float(upper))
    print("Forced high-multiplicity surplus:", surplus, float(surplus))
    print("Conditional lower density:", improved, float(improved))
    print("Proportion of residue classes with mean above two:", float(active))


==> anc/cubes/square_modulus_energy.csv <==
p,Z,square_class,roots,E2,E3
29,9,1,12,396,21120
29,9,2,24,1848,358560
43,12,1,24,1824,286020
43,12,2,24,1824,286020
67,16,1,32,3216,707720
67,16,2,32,3216,707720
97,21,1,44,6252,2186240
97,21,5,40,5016,1341520
149,28,1,52,8148,2831440
149,28,2,60,11004,5146800
223,36,1,72,15648,7942560
223,36,3,72,15648,7942560
331,47,1,94,27114,18626560
331,47,2,94,27114,18626560
499,62,1,124,47148,43547740
499,62,2,124,47148,43547740
743,82,1,164,81708,100896080
743,82,5,164,81708,100896080
1009,100,1,220,147036,269787280
1009,100,11,180,97380,118972800


==> anc/cubes/square_modulus_energy.py <==
"""Compute exact energies of cubed modular square roots in a sharp interval.

Usage: python square_modulus_energy.py   (requires NumPy)
Each multiplicity is counted with integer cyclic convolution. The interval
has radius floor(p^(2/3)); no Fourier rounding enters these calculations.
"""
from collections import Counter
from math import isqrt
import numpy as np


def cube_root_floor(n):
    low, high = 0, 1
    while high**3 <= n:
        high *= 2
    while high - low > 1:
        mid = (high + low) // 2
        if mid**3 <= n:
            low = mid
        else:
            high = mid
    return low


def circle_convolution(counts, shifts):
    result = np.zeros_like(counts)
    for shift, weight in shifts.items():
        result += weight * np.roll(counts, shift)
    return result


def energies(p, r):
    q = p*p
    radius = cube_root_floor(q)
    # For fixed residues y0 mod p, solve the second digit linearly.
    shifts = Counter()
    by_residue = {}
    for v in range(-radius, radius+1):
        if v % p:
            by_residue.setdefault(v % p, []).append(v)
    for y0 in range(1,p):
        base = -3*r*y0*y0
        inverse = pow(-6*r*y0, -1, p)
        for v in by_residue.get(base % p, ()):
            digit = ((v-base)//p * inverse) % p
            y = y0 + digit*p
            assert (3*r*y*y+v) % q == 0
            shifts[pow(y,3,q)] += 1
    size = sum(shifts.values())
    assert size**6 < 2**63
    counts = np.zeros(q, dtype=np.int64)
    for x, weight in shifts.items():
        counts[x] = weight
    pairs = circle_convolution(counts, shifts)
    triples = circle_convolution(pairs, shifts)
    return size, int(np.dot(pairs,pairs)), int(np.dot(triples,triples))


def main():
    print("p,Z,square_class,roots,E2,E3")
    for p in (29,43,67,97,149,223,331,499,743,1009):
        assert all(p % d for d in range(2,isqrt(p)+1))
        nonresidue = next(r for r in range(2,p) if pow(r,(p-1)//2,p)==p-1)
        for r in (1,nonresidue):
            size,e2,e3 = energies(p,r)
            print(p,cube_root_floor(p*p),r,size,e2,e3,sep=",",flush=True)


if __name__ == "__main__":
    main()


==> anc/cubes/triadic_cube_densities.py <==
"""Enumerate the cube sumsets of Z_3[pi]/(pi^precision), pi**e = ±3.

Each element has e coefficients. Coefficient i is taken modulo
3**ceil((precision-i)/e). Degree-e carries in products are exact.
"""
from itertools import product


def cube_data(e, sign, precision):
    moduli = tuple(3 ** ((precision - i + e - 1) // e) for i in range(e))
    elements = product(*(range(m) for m in moduli))

    def add(x, y):
        return tuple((a + b) % m for a, b, m in zip(x, y, moduli))

    def multiply(x, y):
        coefficients = [0] * e
        for i, a in enumerate(x):
            for j, b in enumerate(y):
                degree = i + j
                carry = 3 * sign if degree >= e else 1
                coefficients[degree % e] += a * b * carry
        return tuple(a % m for a, m in zip(coefficients, moduli))

    cubes = {multiply(multiply(x, x), x) for x in elements}
    sums = {(0,) * e}
    sizes = [1]
    while True:
        next_sums = {add(x, y) for x in sums for y in cubes}
        if next_sums == sums:
            return sizes
        sums = next_sums
        sizes.append(len(sums))


def main():
    expected = {(2, 1): (7, 9), (2, -1): (17, 27),
                (4, 1): (17, 27), (4, -1): (151, 243)}
    for (e, sign), (numerator, denominator) in expected.items():
        for precision in (e + 3, e + 4):
            counts = cube_data(e, sign, precision)
            three, eligible = counts[3], counts[-1]
            assert three * denominator == eligible * numerator
            print(f'e={e}, pi^e={sign*3:+d}, level={precision}: '
                  f'{three}/{eligible} = {numerator}/{denominator}')


if __name__ == '__main__':
    main()


==> anc/cubes/triadic_cube_recurrence.py <==
"""Exact primitive three-cube measure for residue degree one and 3∤e.

The ring is Z_3[π], π**e = sign*3. Signed choices exhaust the tame
extensions in this residue degree. Fourier convolution below uses finite
prime fields. No floating point rounding or random sampling is used.
"""
import argparse
from itertools import product
from fractions import Fraction
from math import prod
import numpy as np


def prime(n):
    return n >= 2 and all(n % i for i in range(2, int(n**0.5) + 1))


def fourier(values, prime_modulus, inverse=False):
    order_nine_root = next(
        x for g in range(2, prime_modulus)
        if (x := pow(g, (prime_modulus - 1)//9, prime_modulus)) != 1
        and pow(x, 3, prime_modulus) != 1)
    if inverse:
        order_nine_root = pow(order_nine_root, -1, prime_modulus)
    for axis, width in enumerate(values.shape):
        weights = [[pow(order_nine_root, (9//width)*j*k, prime_modulus)
                    for k in range(width)] for j in range(width)]
        source = np.moveaxis(values, axis, 0)
        result = np.empty_like(source)
        for j in range(width):
            acc = np.zeros(source.shape[1:], dtype=np.int64)
            for k in range(width):
                acc = (acc + source[k] * weights[j][k]) % prime_modulus
            result[j] = acc
        values = np.moveaxis(result, 0, axis)
    if inverse:
        values = (values * pow(values.size, -1, prime_modulus)) % prime_modulus
    return values


def cube_density(e, sign):
    if e < 1 or e % 3 == 0 or sign not in (-1, 1):
        raise ValueError('require e>0, 3∤e, and sign ±1')
    r, ell = e//2 + 1, (e+2)//3
    precision = e+r
    coordinates = []
    for i in range(e):
        modulus = 3**((precision-i+e-1)//e)
        divisor = 1 if i % 3 == 0 else 3
        if modulus > divisor:
            coordinates.append((i, modulus//divisor, divisor))
    shape = tuple(m for _, m, _ in coordinates)
    assert prod(shape) == 3**(ell+r)
    cubes = np.zeros(shape, dtype=np.int64)

    # Enumerate pairs (x,x^2,x^3) recursively in the digits of x, using
    # (x+d*pi^j)^3 = x^3+3x²dπ^j+3xd²π^(2j)+d³π^(3j).
    zero = (0,)*e
    def add_shift(target, source, shift, factor):
        for i, value in enumerate(source):
            degree = i+shift
            target[degree % e] += value*factor*(sign*3)**(degree//e)
    def visit(j, x, square, cube):
        if j == r:
            assert all(cube[i] % d == 0 for i, _, d in coordinates)
            index = tuple((cube[i]//d) % m for i, m, d in coordinates)
            cubes[index] = 1
            return
        for digit in (0, 1, -1):
            xc, xs, xx = list(cube), list(square), list(x)
            add_shift(xc, square, j, 3*digit)
            add_shift(xc, x, 2*j, 3*digit*digit)
            xc[(3*j) % e] += digit**3*(3*sign)**((3*j)//e)
            add_shift(xs, x, j, 2*digit)
            xs[(2*j) % e] += digit**2*(3*sign)**((2*j)//e)
            xx[j % e] += digit*(3*sign)**(j//e)
            visit(j+1, xx, xs, xc)

    visit(0, zero, zero, zero)
    seen = np.zeros(shape, dtype=bool)
    upper = int(cubes.sum())**2
    combined_modulus = 1
    modulus = 1000000009
    while combined_modulus <= upper:
        while not prime(modulus):
            modulus += 9
        assert modulus % 9 == 1 and modulus < 2**31
        freq = fourier(cubes, modulus)
        freq = (freq**2 % modulus) * freq % modulus
        counts = fourier(freq, modulus, inverse=True)
        seen |= counts != 0
        combined_modulus *= modulus
        modulus += 9
    return int(np.count_nonzero(seen)), cubes.size


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('indices', nargs='*', type=int, default=[2,4,5,8,11])
    args = parser.parse_args()
    for e in args.indices:
        for sign in (1,-1) if e % 2 == 0 else (1,):
            n, total = cube_density(e, sign)
            print(f'e={e}, π^e={sign*3:+d}, level={e+e//2+1}: '
                  f'{n}/{total} = {Fraction(n,total)}',flush=True)


if __name__ == '__main__':
    main()

